$T \bar{T}$-Deformed Actions and (1,1) Supersymmetry

We describe an algorithmic method to calculate the $T\bar{T}$ deformed Lagrangian of a given seed theory by solving an algebraic system of equations. This method is derived from the topological gravity formulation of the deformation. This algorithm is far simpler than the direct partial differential equations needed in most earlier proposals. We present several examples, including the deformed Lagrangian of (1,1) supersymmetry. We show that this Lagrangian is off-shell invariant through order $\lambda^2$ in the deformation parameter and verify its SUSY algebra through order $\lambda$.

==> Diffeo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     86636,       2173]
NotebookOptionsPosition[     82406,       2071]
NotebookOutlinePosition[     82791,       2088]
CellTagsIndexPosition[     82748,       2085]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["You need the correct Series Function", "Section",
 CellChangeTimes->{{3.767486163481338*^9, 3.76748618154348*^9}, {
  3.7675721920462694`*^9, 
  3.767572222674402*^9}},ExpressionUUID->"e2546c27-09d8-4b94-851e-\
36fe2dfbfdb0"],

Cell[TextData[{
 "If the output of the first block is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["x", "2"], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "3"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "240add44-f98f-4216-b09b-f2b2bc5db60a"],
 ", there\[CloseCurlyQuote]s a problem with the Series function in your \
version of Mathematica.\nThe second and third blocks fix this issue."
}], "Text",
 CellChangeTimes->{{3.7691107561176233`*^9, 3.7691108376879463`*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"6d0198b8-6172-4bff-a55a-249f8529d1ce"],

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   SuperscriptBox["x", "2"], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.767486025149646*^9, 3.767486034330101*^9}, {
  3.769110754761565*^9, 
  3.769110755417088*^9}},ExpressionUUID->"5ca2f906-99f5-44bc-9266-\
27df45bf1965"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7649445268257837`*^9, 3.764944531118723*^9}, {
  3.765651450252211*^9, 
  3.765651451415328*^9}},ExpressionUUID->"213f6ea5-a4a6-4063-839d-\
7a8eb2af8328"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", "]"}], " ", "is", " ", "broken", " ", "in", " ", 
     "Mathematica", " ", 
     RowBox[{"11.1", ".", " ", "Since"}], " ", "the", " ", "issue", " ", 
     RowBox[{"wasn", "'"}], "t", " ", "patched"}], ",", " ", 
    RowBox[{
    "one", " ", "has", " ", "to", " ", "buy", " ", "a", " ", "brand", " ", 
     "new", " ", "license", " ", "just", " ", "to", " ", "get", " ", "it", 
     " ", "working", " ", 
     RowBox[{"again", ".", " ", "This"}], " ", "is", " ", "a", " ", "quick", 
     " ", 
     RowBox[{"fix", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAttributes", "[", 
     RowBox[{"Series", ",", "Protected"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"expr_", ",", 
       RowBox[{"{", 
        RowBox[{"var_", ",", "x0_", ",", "nf_"}], "}"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"$inSeries", "=", "True"}], ",", "result"}], "}"}], ",", 
        RowBox[{
         RowBox[{"result", "=", 
          RowBox[{"System`SeriesDump`truncateSeries", "[", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{"expr", ",", 
              RowBox[{"{", 
               RowBox[{"var", ",", "x0", ",", "nf"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"var", ",", "x0", ",", "nf"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", "result"}]}], "]"}], "/;", 
      RowBox[{"!", 
       RowBox[{"TrueQ", "[", "$inSeries", "]"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"Series", ",", "Protected"}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.765205341743864*^9, 3.765205341745022*^9}, {
  3.765205457559682*^9, 3.765205517777463*^9}, {3.769110708805275*^9, 
  3.769110744522681*^9}},ExpressionUUID->"2d8a63fb-d256-4437-bbb5-\
c4d3cbaaf3a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basic Definitions", "Section",
 CellChangeTimes->{{3.7649386261861563`*^9, 3.764938658597554*^9}, {
  3.7656386434326878`*^9, 3.76563865158657*^9}, {3.7674866822419696`*^9, 
  3.7674866984838142`*^9}},ExpressionUUID->"902a520d-fc43-403b-b49d-\
bcb150f43ba0"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    StyleBox["Initial",
     FontWeight->"Bold"], 
    StyleBox[" ",
     FontWeight->"Bold"], 
    RowBox[{
     StyleBox["definitions",
      FontWeight->"Bold"], 
     StyleBox[":",
      FontWeight->"Bold"], 
     StyleBox["\n",
      FontWeight->"Regular"], 
     StyleBox[
      SubscriptBox["L", "0"],
      FontWeight->"Regular"]}]}], 
   StyleBox[" ",
    FontWeight->"Regular"], 
   StyleBox["=",
    FontWeight->"Regular"], 
   StyleBox[" ",
    FontWeight->"Regular"], 
   StyleBox[
    FormBox[
     RowBox[{
      RowBox[{
       SubscriptBox["G", "IJ"], "(", 
       RowBox[{"\[Phi]", ",", "\[Psi]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "w"], 
          SuperscriptBox["\[Phi]", "I"]}], " ", 
         RowBox[{
          SubscriptBox["\[PartialD]", "wb"], 
          SuperscriptBox["\[Phi]", "J"]}]}], " ", "+", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox[
           OverscriptBox["\[Psi]", "_"], "+"], "I"], 
         RowBox[{
          SubscriptBox["\[PartialD]", "wb"], 
          SuperscriptBox[
           SubscriptBox["\[Psi]", "+"], "J"]}]}], " ", "+", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox[
           OverscriptBox["\[Psi]", "_"], "-"], "I"], 
         RowBox[{
          SubscriptBox["\[PartialD]", "w"], 
          SuperscriptBox[
           SubscriptBox["\[Psi]", "-"], "J"]}]}]}], ")"}]}],
     TraditionalForm],
    FontWeight->"Regular"]}],
  FontFamily->"Helvetica"], "\n", 
 StyleBox[
  StyleBox[
   RowBox[{
    RowBox[{"dw\[Phi]Bil", "[", 
     RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", "=", " ", 
    RowBox[{
     SubscriptBox["G", "IJ"], 
     RowBox[{"(", 
      RowBox[{"\[Phi]", ",", "\[Psi]"}], ")"}], " ", 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       SuperscriptBox["w", "\[Alpha]"]], 
      SuperscriptBox["\[Phi]", "I"]}], " ", 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       SuperscriptBox["w", "\[Beta]"]], 
      SuperscriptBox["\[Phi]", "J"]}]}]}],
   FontWeight->"Regular"],
  FontFamily->"Helvetica"], "\n", 
 StyleBox[
  StyleBox[
   RowBox[{
    RowBox[{"spw", " ", "=", " ", 
     RowBox[{
      SubscriptBox["G", "IJ"], 
      RowBox[{"(", 
       RowBox[{"\[Phi]", ",", "\[Psi]"}], ")"}], 
      SuperscriptBox[
       SubscriptBox[
        OverscriptBox["\[Psi]", "_"], "+"], "I"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "w"], 
       SuperscriptBox[
        SubscriptBox["\[Psi]", "+"], "J"]}]}]}], ",", " ", 
    RowBox[{"etc", "."}]}],
   FontWeight->"Regular"],
  FontFamily->"Helvetica"]}], "Text",
 CellChangeTimes->{{3.764938522189282*^9, 3.7649385261897573`*^9}, {
   3.7649525962693777`*^9, 3.76495264530062*^9}, {3.7649526921191597`*^9, 
   3.76495275360082*^9}, {3.765638679545535*^9, 3.7656388334112177`*^9}, {
   3.7674862331501164`*^9, 3.7674862665868654`*^9}, 3.7674892982729673`*^9, {
   3.769113303223476*^9, 3.769113308102173*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"92cc32bc-82f4-49a3-82dc-fa2ed1e7a462"],

Cell[CellGroupData[{

Cell["Miscellaneous Variables and Functions", "Subsection",
 CellChangeTimes->{{3.767487420329705*^9, 
  3.767487432206606*^9}},ExpressionUUID->"e8bdafae-d187-4a40-95b4-\
b56db6619b99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Eta]", "\[Mu]\[Nu]"], " ", "for", " ", "lightcone", 
     " ", "gauge"}], ",", " ", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "\[Mu]\[Nu]"], " ", "the", " ", "tensor", 
     " ", 
     RowBox[{"density", ".", " ", "Note"}], " ", "that", " ", "factors", " ", 
     "of", " ", "two", " ", "here", " ", "have", " ", "been", " ", "shifted", 
     " ", "around", " ", "consistently", " ", "for", " ", "the", " ", "sake", 
     " ", "of", " ", "cleaner", " ", 
     RowBox[{"code", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Eta]Inv", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]", "=", 
     RowBox[{"\[Eta]Inv", ".", 
      RowBox[{"LeviCivitaTensor", "[", "2", "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.764935624764834*^9, 3.764935673728451*^9}, {
  3.764938266014257*^9, 3.764938280561781*^9}, {3.764938519969401*^9, 
  3.7649385216351852`*^9}, {3.765037907989214*^9, 3.765037910314321*^9}, {
  3.7650379489892817`*^9, 3.7650379632139187`*^9}, {3.7674863082468348`*^9, 
  3.767486312967414*^9}, {3.769113750791663*^9, 
  3.769113871366995*^9}},ExpressionUUID->"dea6337d-219c-4083-8e74-\
023c2c47af5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", 
    RowBox[{"(", 
     RowBox[{"i", ",", "j"}], ")"}], " ", "component", " ", "of", " ", "this",
     " ", "is", " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", 
      SuperscriptBox["w", "i"]], "\[Phi]"}], 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", 
       SuperscriptBox["w", "j"]], "\[Phi]"}], "."}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dw\[Phi]Bil", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"dw\[Phi]dw\[Phi]", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "2"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dw\[Phi]Bil", "\[LeftDoubleBracket]", 
      RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "=", 
     RowBox[{"dw\[Phi]Bil", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d\[Phi]Bil", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"d\[Phi]d\[Phi]", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "2"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"d\[Phi]Bil", "\[LeftDoubleBracket]", 
      RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "=", 
     RowBox[{"d\[Phi]Bil", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7656381174385743`*^9, 3.7656382235513916`*^9}, {
  3.765638332972891*^9, 
  3.765638361281099*^9}},ExpressionUUID->"df33dc90-530f-428d-b4c2-\
a4dc3f5ec322"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"These", " ", "functions", " ", "create", " ", 
    SubscriptBox["T", "ww"], " ", "and", " ", 
    SubscriptBox["T", "zz"], " ", "from", " ", "the", " ", 
    RowBox[{"Lagrangian", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TwFn", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"1", ",", "i"}], "]"}]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"#", ",", 
               RowBox[{"dw\[Phi]Bil", "\[LeftDoubleBracket]", 
                RowBox[{"1", ",", "i"}], "\[RightDoubleBracket]"}]}], "]"}], 
             RowBox[{"dw\[Phi]Bil", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "smw"}], "]"}], "smw"}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "spw"}], "]"}], "spw"}], "-", "#"}], ",", 
          RowBox[{
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"1", ",", "i"}], "]"}]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"#", ",", 
               RowBox[{"dw\[Phi]Bil", "\[LeftDoubleBracket]", 
                RowBox[{"1", ",", "i"}], "\[RightDoubleBracket]"}]}], "]"}], 
             RowBox[{"dw\[Phi]Bil", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "smw"}], "]"}], "smwb"}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "spw"}], "]"}], "spwb"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"2", ",", "i"}], "]"}]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"#", ",", 
               RowBox[{"dw\[Phi]Bil", "\[LeftDoubleBracket]", 
                RowBox[{"2", ",", "i"}], "\[RightDoubleBracket]"}]}], "]"}], 
             RowBox[{"dw\[Phi]Bil", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "spwb"}], "]"}], "spw"}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "smwb"}], "]"}], "smw"}]}], ",", 
          RowBox[{
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"2", ",", "i"}], "]"}]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"#", ",", 
               RowBox[{"dw\[Phi]Bil", "\[LeftDoubleBracket]", 
                RowBox[{"2", ",", "i"}], "\[RightDoubleBracket]"}]}], "]"}], 
             RowBox[{"dw\[Phi]Bil", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "spwb"}], "]"}], "spwb"}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "smwb"}], "]"}], "smwb"}], "-", "#"}]}], 
         "}"}]}], "}"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TzFn", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"1", ",", "i"}], "]"}]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"#", ",", 
               RowBox[{"d\[Phi]Bil", "\[LeftDoubleBracket]", 
                RowBox[{"1", ",", "i"}], "\[RightDoubleBracket]"}]}], "]"}], 
             RowBox[{"d\[Phi]Bil", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "smz"}], "]"}], "smz"}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "spz"}], "]"}], "spz"}], "-", "#"}], ",", 
          RowBox[{
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"1", ",", "i"}], "]"}]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"#", ",", 
               RowBox[{"d\[Phi]Bil", "\[LeftDoubleBracket]", 
                RowBox[{"1", ",", "i"}], "\[RightDoubleBracket]"}]}], "]"}], 
             RowBox[{"d\[Phi]Bil", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "smz"}], "]"}], "smb"}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "spz"}], "]"}], "spb"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"2", ",", "i"}], "]"}]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"#", ",", 
               RowBox[{"d\[Phi]Bil", "\[LeftDoubleBracket]", 
                RowBox[{"2", ",", "i"}], "\[RightDoubleBracket]"}]}], "]"}], 
             RowBox[{"d\[Phi]Bil", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "spb"}], "]"}], "spz"}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "smb"}], "]"}], "smz"}]}], ",", 
          RowBox[{
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"2", ",", "i"}], "]"}]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"#", ",", 
               RowBox[{"d\[Phi]Bil", "\[LeftDoubleBracket]", 
                RowBox[{"2", ",", "i"}], "\[RightDoubleBracket]"}]}], "]"}], 
             RowBox[{"d\[Phi]Bil", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "spb"}], "]"}], "spb"}], "+", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "smb"}], "]"}], "smb"}], "-", "#"}]}], "}"}]}],
        "}"}], "&"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdy1tIE2AYxvG10tRMWEYHEzKbQdMLcxViOrflTMVaWylLCEwbM0U6YKs8
L0fYYamlXmhTGQMlZJJ5Go2Va4tWYbjYcrS6KLXZFisLJous7/kuXn688Px3
lZ2XypkMBiOVHCzc5556FeUXWCLiZ6ArQ/EeWv8seKj1PKsw2i9wiprtcEw7
0rRho19wpmGyGSYNTIdtI/4+kBcDD2nmjFlEdcx+E5xPY81Dm11M7RaysnnE
j/V11Eip/i+fWLhl/So8LmphCojLnZ+oBT5JZw5xwNxPfTPmmtIQpao7Rsi/
WXS9jfjMMEEdqjG/hdPpj97BfpNpbTvxrt8TBrteBKJgjic3GjIK2LFw71Ip
tSRzfDv0JA7tgeE7VBxonGUk0385Pg0+fajjwghOxwm4GOyjVv98UA5nqi7K
4cnqhEqoVzGroO3s7stw89ZwJXSl+Gppz91ZB9eMzvC6iKEe0WHY6JDkQfZ3
NdXgXJLBtE1tp+C3Et0K/FDrCsGrX0KrMOVS+7puYupKIgfyu/KpPq01E46H
PgthhXv2KHTyY8WwdETWCi33GqkOtlwD+7z2Dtj8MlILF/Of62GSjm+lHaeY
6pBVaMpi/ALvZOt9WKmo1cKEa+WD8IeydxjWxLkn6K7n9BMYWHhNZd/OOign
zlUfyYCi5GNieOErQwLNV5QKKG0pugENwV86aDmXPQhlXO0ozL3FegzTbU0B
L4t09sQgHI4r/gfVjgbqfzobakI=
  "],ExpressionUUID->"2ef479a7-6b8d-496e-ada9-0b32030c5fb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The Theory", "Subsection",
 CellChangeTimes->{{3.7674874387992096`*^9, 
  3.767487445050748*^9}},ExpressionUUID->"7fdfb4ab-e116-40bc-9351-\
7def51ed790f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"No", ".", " ", "of"}], " ", 
      SubscriptBox["\[Psi]", "+"], " ", 
      RowBox[{"components", ".", " ", "If"}], " ", "you", " ", "set", " ", 
      "this", " ", "to"}], " ", "-", "1"}], ",", " ", 
    RowBox[{
    "the", " ", "code", " ", "will", " ", "pretend", " ", "that", " ", 
     "there", " ", "are", " ", "infinitely", " ", "many", " ", "of", " ", 
     "them"}], ",", " ", 
    RowBox[{"and", " ", 
     RowBox[{"won", "'"}], "t", " ", "use", " ", "a", " ", "truncation", " ", 
     RowBox[{"property", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"np", "=", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"No", ".", " ", "of"}], " ", 
       SubscriptBox["\[Psi]", "-"], " ", 
       RowBox[{"components", ".", " ", "If"}], " ", "you", " ", "set", " ", 
       "this", " ", "to"}], " ", "-", "1"}], ",", " ", 
     RowBox[{
     "the", " ", "code", " ", "will", " ", "pretend", " ", "that", " ", 
      "there", " ", "are", " ", "infinitely", " ", "many", " ", "of", " ", 
      "them"}], ",", " ", 
     RowBox[{"and", " ", 
      RowBox[{"won", "'"}], "t", " ", "use", " ", "a", " ", "truncation", " ", 
      RowBox[{"property", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nm", "=", 
     RowBox[{"-", "1"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.765638656549937*^9, 3.7656386679815416`*^9}, {
   3.7658300955458813`*^9, 3.765830095634531*^9}, {3.767493816763611*^9, 
   3.7674938484540057`*^9}, 3.7674940228373733`*^9, {3.767568372248752*^9, 
   3.767568429804954*^9}, 3.767568600709746*^9, 3.7675721550154357`*^9, {
   3.769113683097115*^9, 
   3.769113686076997*^9}},ExpressionUUID->"bc0fb9f2-1512-4ede-a46d-\
93e58708533c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "actual", " ", "Lagrangian", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"examples", " ", "follow"}], ")"}], "."}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L0", "=", 
     RowBox[{
      RowBox[{"dw\[Phi]Bil", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], " ", "+", "V"}]}], 
    " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Free", " ", 
      RowBox[{"boson", ":", " ", 
       RowBox[{"set", " ", "L0"}]}]}], " ", "=", " ", 
     RowBox[{"dw\[Phi]Bil", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Free", " ", "Dirac", " ", 
      RowBox[{"fermion", ":", " ", 
       RowBox[{"set", " ", "L0"}]}]}], " ", "=", " ", 
     RowBox[{"spwb", " ", "+", " ", "smw"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"To", " ", "add", " ", "a", " ", 
     RowBox[{"potential", ":", " ", 
      RowBox[{"add", " ", "V", " ", "to", " ", "L0"}]}]}], "  ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["T", "0"], " ", "is", " ", "the", " ", "undeformed", " ", 
      "stress"}], "-", 
     RowBox[{"energy", " ", "tensor", " ", "of", " ", "the", " ", 
      RowBox[{"theory", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T0", "=", 
     RowBox[{
      RowBox[{"Inverse", "[", "\[Eta]Inv", "]"}], ".", 
      RowBox[{"(", 
       RowBox[{"L0", "//", "TwFn"}], ")"}], ".", "\[Eta]Inv"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(0\)]\) is: \>\"", ",", 
      RowBox[{"T0", " ", "//", " ", "MatrixForm"}]}], "]"}], ";"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.7674874614476166`*^9, 3.767487469902562*^9}, {
   3.7674936690823116`*^9, 3.7674936716825542`*^9}, {3.7674937504852023`*^9, 
   3.7674937640354905`*^9}, {3.7674941373435445`*^9, 
   3.7674941398506727`*^9}, {3.76749452526766*^9, 3.7674945329547873`*^9}, {
   3.7674976440581923`*^9, 3.7674976589345407`*^9}, 3.769113917488208*^9, {
   3.769115073144891*^9, 
   3.7691152092330093`*^9}},ExpressionUUID->"6e738fff-2f12-49a4-b813-\
bcc6c417aafd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "definition", " ", "of", " ", "TTbar", 
    " ", "for", " ", "the", " ", "undeformed", " ", 
    RowBox[{"theory", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TTbar0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{"T0", ".", "T0"}], "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"Tr", "[", "T0", "]"}], "2"]}], "2"], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7637547682810955`*^9, 3.763754803825951*^9}, {
  3.764935728752316*^9, 3.764935749276272*^9}, {3.7650380135070868`*^9, 
  3.765038054425371*^9}, {3.7650385707851543`*^9, 3.7650385778641567`*^9}, {
  3.7674864746213074`*^9, 3.7674864820831165`*^9}, {3.7691152610636597`*^9, 
  3.769115262998837*^9}, {3.769115389270034*^9, 
  3.769115401772786*^9}},ExpressionUUID->"b04296da-2b06-4f04-a6cc-\
3703c5d31f9a"],

Cell["\<\
It will be useful to define a function which discards Grassmann terms which \
vanish.\
\>", "Text",
 CellChangeTimes->{{3.764938522189282*^9, 3.7649385261897573`*^9}, {
   3.764938558554648*^9, 3.764938574584433*^9}, 3.7649614497163763`*^9, {
   3.7651464130466146`*^9, 3.765146440185157*^9}, {3.7651483722865953`*^9, 
   3.765148373094615*^9}, 3.7674865019429893`*^9},
 Background->GrayLevel[
  0.85],ExpressionUUID->"642b8993-208f-4fb1-9bcf-d710c0841d80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Truncate", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"np", "\[Equal]", 
       RowBox[{"-", "1"}]}], "&&", 
      RowBox[{"nm", "\[Equal]", 
       RowBox[{"-", "1"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"#", "&"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"np", "\[Equal]", 
        RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"#", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"smz", "\[Rule]", 
                    RowBox[{"\[Delta]m", " ", "smz"}]}], ",", 
                   RowBox[{"smb", "\[Rule]", 
                    RowBox[{"\[Delta]m", " ", "smb"}]}]}], "}"}]}], ")"}], "//", 
               RowBox[{
                RowBox[{"Series", "[", 
                 RowBox[{"#", ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Delta]m", ",", "0", ",", "nm"}], "}"}]}], "]"}],
                 "&"}]}], "//", "Normal"}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{"\[Delta]m", "\[Rule]", "1"}], "}"}]}], "//", 
           "Simplify"}], "//", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{"#", ",", "\[Lambda]"}], "]"}], "&"}]}], ")"}], "&"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"nm", "\[Equal]", 
          RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"#", "/.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"spz", "\[Rule]", 
                    RowBox[{"\[Delta]p", " ", "spz"}]}], ",", 
                    RowBox[{"spb", "\[Rule]", 
                    RowBox[{"\[Delta]p", " ", "spb"}]}]}], "}"}]}], ")"}], "//", 
                 RowBox[{
                  RowBox[{"Series", "[", 
                   RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Delta]p", ",", "0", ",", "np"}], "}"}]}], 
                   "]"}], "&"}]}], "//", "Normal"}], ")"}], "/.", 
              RowBox[{"{", 
               RowBox[{"\[Delta]m", "\[Rule]", "1"}], "}"}]}], "//", 
             "Simplify"}], "//", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{"#", ",", "\[Lambda]"}], "]"}], "&"}]}], ")"}], "&"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"#", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"smz", "\[Rule]", 
                    RowBox[{"\[Delta]m", " ", "smz"}]}], ",", 
                    RowBox[{"smb", "\[Rule]", 
                    RowBox[{"\[Delta]m", " ", "smb"}]}], ",", 
                    RowBox[{"spz", "\[Rule]", 
                    RowBox[{"\[Delta]p", " ", "spz"}]}], ",", 
                    RowBox[{"spb", "\[Rule]", 
                    RowBox[{"\[Delta]p", " ", "spb"}]}]}], "}"}]}], ")"}], "//", 
                  RowBox[{
                   RowBox[{"Series", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Delta]p", ",", "0", ",", "np"}], "}"}]}], 
                    "]"}], "&"}]}], "//", 
                 RowBox[{
                  RowBox[{"Series", "[", 
                   RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Delta]m", ",", "0", ",", "nm"}], "}"}]}], 
                   "]"}], "&"}]}], "//", "Normal"}], ")"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"\[Delta]p", "\[Rule]", "1"}], ",", 
                RowBox[{"\[Delta]m", "\[Rule]", "1"}]}], "}"}]}], "//", 
             "Simplify"}], "//", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{"#", ",", "\[Lambda]"}], "]"}], "&"}]}], ")"}], "&"}]}],
         "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.765113218776737*^9, 3.765113218970043*^9}, {
   3.76511327703391*^9, 3.765113284084043*^9}, 3.765144221081727*^9, 
   3.765146408768702*^9, 3.765150193442213*^9, {3.765202946672567*^9, 
   3.765202947499381*^9}, {3.765205433482955*^9, 3.765205440958968*^9}, {
   3.765638848424157*^9, 3.765638852208669*^9}, {3.767493860846263*^9, 
   3.7674938635245867`*^9}, {3.7674977189750876`*^9, 3.76749772803839*^9}, {
   3.767568454524726*^9, 
   3.767568595505232*^9}},ExpressionUUID->"344403ec-2b61-4fa5-972b-\
dc65b48eedfd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solving for the Coordinate Transformation", "Subsection",
 CellChangeTimes->{{3.767486743287546*^9, 
  3.7674867591069756`*^9}},ExpressionUUID->"750cc323-5119-4033-8d0c-\
c88b4c5ceba0"],

Cell["\<\
A set of rules to convert w derivatives to z derivatives, with some unknown \
diffeomorphism relating them.\
\>", "Text",
 CellChangeTimes->{{3.764938522189282*^9, 3.7649385261897573`*^9}, 
   3.764938558554648*^9, {3.767486713935487*^9, 3.7674867234221225`*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"d18a9d48-61be-4616-9097-b1a24aaa57ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fConv", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"spw", "  ", "\[Rule]", 
      RowBox[{
       RowBox[{"\[Delta]wz", " ", "spz"}], "+", 
       RowBox[{"\[Delta]wzb", " ", "spb"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"spwb", "\[Rule]", 
      RowBox[{
       RowBox[{"\[Delta]wbz", " ", "spz"}], "+", 
       RowBox[{"\[Delta]wbzb", " ", "spb"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"smw", "  ", "\[Rule]", 
      RowBox[{
       RowBox[{"\[Delta]wz", " ", "smz"}], "+", 
       RowBox[{"\[Delta]wzb", " ", "smb"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"smwb", "\[Rule]", 
      RowBox[{
       RowBox[{"\[Delta]wbz", " ", "smz"}], "+", 
       RowBox[{"\[Delta]wbzb", " ", "smb"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dw\[Phi]dw\[Phi]", "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]wz", " ", "d\[Phi]"}], "+", 
             RowBox[{"\[Delta]wzb", " ", "db\[Phi]"}]}], ")"}], "2"], "//", 
          "Expand"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["d\[Phi]", "2"], "\[Rule]", 
           RowBox[{"d\[Phi]d\[Phi]", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"d\[Phi]", " ", "db\[Phi]"}], "\[Rule]", 
           RowBox[{"d\[Phi]d\[Phi]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"db\[Phi]", " ", "d\[Phi]"}], "\[Rule]", 
           RowBox[{"d\[Phi]d\[Phi]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], ",", 
          RowBox[{
           SuperscriptBox["db\[Phi]", "2"], "\[Rule]", 
           RowBox[{"d\[Phi]d\[Phi]", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}]}], "}"}]}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dw\[Phi]dw\[Phi]", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]wz", " ", "d\[Phi]"}], "+", 
             RowBox[{"\[Delta]wzb", " ", "db\[Phi]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]wbz", " ", "d\[Phi]"}], "+", 
             RowBox[{"\[Delta]wbzb", " ", "db\[Phi]"}]}], ")"}]}], "//", 
          "Expand"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["d\[Phi]", "2"], "\[Rule]", 
           RowBox[{"d\[Phi]d\[Phi]", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"d\[Phi]", " ", "db\[Phi]"}], "\[Rule]", 
           RowBox[{"d\[Phi]d\[Phi]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"db\[Phi]", " ", "d\[Phi]"}], "\[Rule]", 
           RowBox[{"d\[Phi]d\[Phi]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], ",", 
          RowBox[{
           SuperscriptBox["db\[Phi]", "2"], "\[Rule]", 
           RowBox[{"d\[Phi]d\[Phi]", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}]}], "}"}]}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dw\[Phi]dw\[Phi]", "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]wbz", " ", "d\[Phi]"}], "+", 
             RowBox[{"\[Delta]wbzb", " ", "db\[Phi]"}]}], ")"}], "2"], "//", 
          "Expand"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["d\[Phi]", "2"], "\[Rule]", 
           RowBox[{"d\[Phi]d\[Phi]", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"d\[Phi]", " ", "db\[Phi]"}], "\[Rule]", 
           RowBox[{"d\[Phi]d\[Phi]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"db\[Phi]", " ", "d\[Phi]"}], "\[Rule]", 
           RowBox[{"d\[Phi]d\[Phi]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], ",", 
          RowBox[{
           SuperscriptBox["db\[Phi]", "2"], "\[Rule]", 
           RowBox[{"d\[Phi]d\[Phi]", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}]}], "}"}]}], ")"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7622907244886274`*^9, {3.762291308253146*^9, 3.7622913210870066`*^9}, {
   3.762292077185919*^9, 3.762292081941289*^9}, {3.7637548226947026`*^9, 
   3.7637548621508665`*^9}, {3.76493846162565*^9, 3.7649384793385563`*^9}, {
   3.765218076475565*^9, 3.765218096110717*^9}, {3.765218325938756*^9, 
   3.765218434328842*^9}, {3.7656388726092396`*^9, 
   3.765639139605404*^9}},ExpressionUUID->"cbbff594-ffc4-4b2e-94de-\
fa748e69a0e7"],

Cell["\<\
Setting up the equations to solve for the coordinate transformation.\
\>", "Text",
 CellChangeTimes->{{3.764938522189282*^9, 3.7649385261897573`*^9}, {
   3.764938558554648*^9, 3.764938574584433*^9}, 3.7649614497163763`*^9, {
   3.76748652687344*^9, 3.7674865394627113`*^9}, {3.767488449734995*^9, 
   3.767488487595313*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"01517788-5c24-4bdb-bdd6-20a63442e706"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"IdentityMatrix", "[", "2", "]"}], "+", 
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"\[Epsilon]", ".", "T0", ".", "\[Epsilon]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<Before plugging in the diffeo, J is: \\n(\[NoBreak]\!\(\*GridBox[{
{
RowBox[{SubscriptBox[\"\[PartialD]\", \"w\"], z}], 
RowBox[{SubscriptBox[\"\[PartialD]\", \"w\"], OverscriptBox[\"z\", \"_\"]}]},
{
RowBox[{SubscriptBox[\"\[PartialD]\", OverscriptBox[\"w\", \"_\"]], z}], 
RowBox[{SubscriptBox[\"\[PartialD]\", OverscriptBox[\"w\", \"_\"]], \
OverscriptBox[\"z\", \"_\"]}]}
}]\)\[NoBreak]\!\(\*
StyleBox[\")\",
FontSize->24]\)= \>\"", ",", 
    RowBox[{"f2", "//", "MatrixForm"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"f2", "=", 
     RowBox[{"f2", "/.", "fConv"}]}], ")"}], "//", "MatrixForm"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fEqn", "=", 
    RowBox[{"f2", "-", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Delta]wz", ",", "\[Delta]wzb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Delta]wbz", ",", "\[Delta]wbzb"}], "}"}]}], "}"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<After plugging in the diffeo, J is: \\n(\[NoBreak]\!\(\*GridBox[{
{
RowBox[{SubscriptBox[\"\[PartialD]\", \"w\"], z}], 
RowBox[{SubscriptBox[\"\[PartialD]\", \"w\"], OverscriptBox[\"z\", \"_\"]}]},
{
RowBox[{SubscriptBox[\"\[PartialD]\", OverscriptBox[\"w\", \"_\"]], z}], 
RowBox[{SubscriptBox[\"\[PartialD]\", OverscriptBox[\"w\", \"_\"]], \
OverscriptBox[\"z\", \"_\"]}]}
}]\)\[NoBreak]\!\(\*
StyleBox[\")\",
FontSize->24]\)= \>\"", ",", 
    RowBox[{"f2", "//", "MatrixForm"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<The equations we set to 0 are: \>\"", ",", 
    RowBox[{"fEqn", "//", "MatrixForm"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.762290766905569*^9, 3.762290814980689*^9}, {
   3.7622913352049026`*^9, 3.762291366030157*^9}, {3.7622918759344482`*^9, 
   3.762291889698476*^9}, {3.762292088269831*^9, 3.7622921146977973`*^9}, 
   3.7645247559772205`*^9, {3.764937021606984*^9, 3.764937026165402*^9}, {
   3.764937172701292*^9, 3.764937237192191*^9}, {3.76493843168084*^9, 
   3.76493843979919*^9}, {3.764938953825252*^9, 3.764938954519266*^9}, {
   3.765037800707251*^9, 3.765037800816634*^9}, {3.765037892409388*^9, 
   3.765037892914996*^9}, {3.765038243635765*^9, 3.7650382438431673`*^9}, {
   3.765052390057241*^9, 3.765052390286145*^9}, {3.765054619560576*^9, 
   3.765054619685712*^9}, {3.765054659124495*^9, 3.765054661003751*^9}, {
   3.765075463316832*^9, 3.765075466777546*^9}, {3.765202424408004*^9, 
   3.765202425799921*^9}, {3.765202665661134*^9, 3.765202678646813*^9}, {
   3.765206979280108*^9, 3.765206981511108*^9}, {3.7652072046468*^9, 
   3.765207205030746*^9}, {3.765207939408*^9, 3.765207939610859*^9}, {
   3.765208042681546*^9, 3.765208042786147*^9}, {3.7652174640283337`*^9, 
   3.765217464284189*^9}, {3.765217557816794*^9, 3.765217558209095*^9}, {
   3.765217731799527*^9, 3.765217733249728*^9}, {3.765218258543112*^9, 
   3.765218301428754*^9}, {3.76521844751735*^9, 3.765218520675799*^9}, {
   3.765219067737206*^9, 3.7652190678631907`*^9}, {3.765219164775064*^9, 
   3.765219164974568*^9}, {3.765219392080552*^9, 3.765219392866043*^9}, 
   3.7674865472967205`*^9, 3.767497775861938*^9, 
   3.7674978079272623`*^9},ExpressionUUID->"fc210010-187f-4d41-9c7c-\
af867b629280"],

Cell["Solving the equation.", "Text",
 CellChangeTimes->{{3.764938522189282*^9, 3.7649385261897573`*^9}, {
   3.764938558554648*^9, 3.764938574584433*^9}, 3.7649614497163763`*^9, {
   3.7652019735742807`*^9, 3.76520201889795*^9}, {3.765202693943144*^9, 
   3.765202699121028*^9}, {3.7674885142253237`*^9, 3.7674885220387793`*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"e5e2b352-d8e3-4c6a-8b3b-2cd2c17b64d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "a", " ", "backup", " ", "for", " ", "Solve", " ", "in", " ", 
    "case", " ", "Mathematica", " ", 
    RowBox[{"can", "'"}], "t", " ", "handle", " ", "the", " ", "system", " ", 
    "on", " ", "its", " ", 
    RowBox[{"own", ".", " ", "It"}], " ", "will", " ", "run", " ", 
    "automatically", " ", "if", " ", 
    RowBox[{"Solve", "[", "]"}], " ", "takes", " ", "too", " ", 
    RowBox[{"long", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"appendSoln", "[", 
      RowBox[{"soln_", ",", "app_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"#", ",", "1"}], "]"}], "&"}], "/@", 
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"soln", "/.", "#"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "&"}], "/@", "app"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"addSoln", "[", 
      RowBox[{"soln_", ",", "app_"}], "]"}], ":=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"MapThread", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"appendSoln", "[", 
           RowBox[{"#1", ",", "app"}], "]"}], "&"}], ",", 
         RowBox[{"{", "soln", "}"}]}], "]"}], ",", "1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"getfSolns", "[", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"fSolve", "=", "fEqn"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"First", " ", "solve", " ", "for", " ", "f00"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<Solving for \!\(\*SubscriptBox[\(\[PartialD]\), \
\(w\)]\)z...\>\"", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"soln", "=", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"fSolve", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "\[Equal]", 
             "0"}], ",", "\[Delta]wz"}], "]"}], "//", "Truncate"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"Then", " ", "solve", " ", "for", " ", "f11"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
        "Print", "[", 
         "\"\<Solving for \!\(\*SubscriptBox[\(\[PartialD]\), \
OverscriptBox[\(w\), \(_\)]]\)\!\(\*OverscriptBox[\(z\), \(_\)]\)...\>\"", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"f11Soln", "=", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"fSolve", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "/.", 
              "soln"}], ")"}], "\[Equal]", "0"}], ",", "\[Delta]wbzb"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"soln", "=", 
         RowBox[{
          RowBox[{"addSoln", "[", 
           RowBox[{"soln", ",", "f11Soln"}], "]"}], "//", "Truncate"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"Then", " ", "solve", " ", "for", " ", "f10"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
        "Print", "[", 
         "\"\<Solving for \!\(\*SubscriptBox[\(\[PartialD]\), \
OverscriptBox[\(w\), \(_\)]]\)z...\>\"", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"f01Soln", " ", "=", " ", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"fSolve", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "/.", 
              "soln"}], ")"}], "\[Equal]", "0"}], ",", "\[Delta]wbz"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"soln", "=", 
         RowBox[{
          RowBox[{"addSoln", "[", 
           RowBox[{"soln", ",", "f01Soln"}], "]"}], "//", "Truncate"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"Then", " ", "solve", " ", "for", " ", "f01"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
        "Print", "[", 
         "\"\<Solving for \!\(\*SubscriptBox[\(\[PartialD]\), \
\(w\)]\)\!\(\*OverscriptBox[\(z\), \(_\)]\)...\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"f10Soln", " ", "=", " ", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"fSolve", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
              "soln"}], ")"}], "\[Equal]", "0"}], ",", "\[Delta]wzb"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"soln", "=", 
         RowBox[{
          RowBox[{"addSoln", "[", 
           RowBox[{"soln", ",", "f10Soln"}], "]"}], "//", "Truncate"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "Testing", " ", "solution", " ", "before", " ", "reporting"}], " ", 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "\"\<Testing solution...\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"fEqn", "/.", "soln"}], "//", "Truncate"}], "//", 
             "FullSimplify"}], ")"}], "\[Equal]", 
           RowBox[{"0", "*", 
            RowBox[{"(", 
             RowBox[{"fEqn", "/.", "soln"}], ")"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", "\"\<HUZZAH: Solution is correct\>\"", "]"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{
          "Print", "[", "\"\<WARNING: Solution is incorrect!\>\"", "]"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", "Output", " ", "*)"}], "\[IndentingNewLine]", 
        "soln"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.767488523130015*^9, 
  3.7674885440600243`*^9}},ExpressionUUID->"017c13d7-fc96-4b30-a4f4-\
e9fb386ecbee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Actually", " ", "making", " ", "mathematica", " ", "solve", " ", 
    RowBox[{"it", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fSolns", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"fEqn", "\[Equal]", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\[Delta]wz", ",", "\[Delta]wzb", ",", "\[Delta]wbz", ",", 
          "\[Delta]wbzb"}], "}"}]}], "]"}], "//", 
      RowBox[{
       RowBox[{"TimeConstrained", "[", 
        RowBox[{"#", ",", "1", ",", 
         RowBox[{"getfSolns", "[", "]"}]}], "]"}], "&"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fSolns", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "\[Rule]", " ", 
             RowBox[{"Truncate", "[", 
              RowBox[{
              "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "]"}]}], ")"}], "&"}], ",", "#"}], "]"}], "&"}], ",", 
       "fSolns"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Number of solutions is \>\"", ",", 
      RowBox[{"LEN", "=", 
       RowBox[{"Length", "[", "fSolns", "]"}]}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.76520013074852*^9, 3.765200136351047*^9}, {
   3.7652001731927032`*^9, 3.765200265951746*^9}, {3.765200308831441*^9, 
   3.7652003211610737`*^9}, {3.7652004090272207`*^9, 3.765200633144383*^9}, {
   3.765200763916243*^9, 3.7652009755569687`*^9}, {3.765201094481235*^9, 
   3.76520111643825*^9}, {3.765202320674013*^9, 3.765202322647924*^9}, {
   3.765202485878133*^9, 3.7652025009505*^9}, {3.765206063713072*^9, 
   3.765206069121736*^9}, {3.765206133510754*^9, 3.7652061870140657`*^9}, 
   3.765206491140232*^9, {3.7652075309112797`*^9, 3.765207536380321*^9}, {
   3.76520775800356*^9, 3.765207762736218*^9}, {3.7652186210071697`*^9, 
   3.765218671012404*^9}, {3.76521895630191*^9, 3.765218957966289*^9}, {
   3.765219082738731*^9, 3.765219082965845*^9}, {3.765220005338292*^9, 
   3.7652200304163923`*^9}, {3.765220367044129*^9, 3.765220375893756*^9}, {
   3.767486589759966*^9, 3.767486643178527*^9}, 
   3.767487550174883*^9},ExpressionUUID->"f8d429b9-28a4-47a2-83b0-\
8dc13d1b01cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Prints", " ", "out", " ", "all", " ", "the", " ", 
    RowBox[{"solutions", ".", " ", 
     RowBox[{"Remember", ":", " ", 
      RowBox[{
      "Mathematica", " ", "has", " ", "a", " ", "funny", " ", "way", " ", 
       "of", " ", "printing", " ", "out", " ", "lists", " ", "of", " ", 
       RowBox[{"matrices", "."}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fs", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"\[Delta]wz", "\[Delta]wzb"},
           {"\[Delta]wbz", "\[Delta]wbzb"}
          }], "\[NoBreak]", ")"}], "/.", "fSolns"}], "//", "Truncate"}], "//",
       "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"fs", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.7645253314551983`*^9, 3.7645253511095953`*^9}, {
  3.764531766511773*^9, 3.7645317810024643`*^9}, {3.7652027256145887`*^9, 
  3.765202728923378*^9}, {3.765217941869976*^9, 3.765217946083881*^9}, {
  3.765218064930532*^9, 3.765218068489205*^9}, {3.765218724306262*^9, 
  3.765218744266101*^9}, {3.7674875606079755`*^9, 3.7674875955759716`*^9}, {
  3.769113962163918*^9, 
  3.769113971415657*^9}},ExpressionUUID->"63b7ba9a-de99-42a9-80b2-\
9ac0069f580e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Checking the Small-\[Lambda] Behaviour of these Solutions to find the \
Physical One\
\>", "Subsection",
 CellChangeTimes->{{3.7674867980656843`*^9, 
  3.76748684486714*^9}},ExpressionUUID->"7fc0bb22-3be6-4afd-bbc9-\
5796c2946f43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Turns", " ", "out", " ", "that", " ", "a", " ", "lot", " ", "of", " ", 
    "solutions", " ", "have", " ", "a", " ", "piece", " ", "that", " ", 
    "goes", " ", "like", " ", 
    RowBox[{
     FractionBox["1", "\[Lambda]"], ".", " ", "This"}], " ", "block", " ", 
    "finds", " ", "the", " ", "ones", " ", "that", " ", 
    RowBox[{"don", "'"}], 
    RowBox[{"t", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fm1Order", "=", 
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"smb", ">", "0"}], "&&", 
        RowBox[{"smz", ">", "0"}], "&&", 
        RowBox[{"spz", ">", "0"}], "&&", 
        RowBox[{"spb", ">", "0"}]}], ",", 
       RowBox[{
        RowBox[{"fs", "//", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]", ",", "0", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", 
        "FullSimplify"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"fm1Order", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[\(\[Lambda]\), \(-1\)]\) order: Look at \>\"", 
     ",", 
     RowBox[{"fm1Pos", "=", 
      RowBox[{"Position", "[", 
       RowBox[{"fm1Order", ",", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     "\"\<th soln.\>\""}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7656496428961053`*^9, 3.765649679029691*^9}, {
  3.7656499858852973`*^9, 3.765649990024925*^9}, {3.7674870335970273`*^9, 
  3.7674870807352753`*^9}, {3.769114046973515*^9, 
  3.769114047982544*^9}},ExpressionUUID->"621d2851-b391-45ae-ae16-\
f77dbc6cfe36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "know", " ", "what", " ", "the", " ", "solution", " ", 
     "should", " ", "look", " ", "like", " ", "at", " ", "first", " ", 
     "order", " ", "in", " ", "\[Lambda]", " ", "also"}], ",", " ", 
    RowBox[{
    "so", " ", "this", " ", "finds", " ", "the", " ", "one", " ", "that", " ",
      "behaves", " ", "correctly", " ", 
     RowBox[{"there", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f1Order", "=", 
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"smb", ">", "0"}], "&&", 
        RowBox[{"smz", ">", "0"}], "&&", 
        RowBox[{"spz", ">", "0"}], "&&", 
        RowBox[{"spb", ">", "0"}]}], ",", 
       RowBox[{
        RowBox[{"fs", "//", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]", ",", "0", ",", "1"}], "}"}]}], "]"}], 
          "&"}]}], "//", "FullSimplify"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"T0z", "=", 
    RowBox[{"T0", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"spw", "\[Rule]", "spz"}], ",", 
       RowBox[{"spwb", "\[Rule]", "spb"}], ",", 
       RowBox[{"smw", "\[Rule]", "smz"}], ",", 
       RowBox[{"smwb", "\[Rule]", "smb"}], ",", 
       RowBox[{
        RowBox[{"dw\[Phi]dw\[Phi]", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"d\[Phi]d\[Phi]", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}]}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"FirstOrderCheck", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "f1Order", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        "-", 
        RowBox[{"\[Epsilon]", ".", "T0z", ".", "\[Epsilon]"}]}], "//", 
       "Simplify"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "LEN"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Look at \>\"", ",", 
     RowBox[{"fp1Pos", "=", 
      RowBox[{"Position", "[", 
       RowBox[{"FirstOrderCheck", ",", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     "\"\<th soln.\>\""}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7656473405370502`*^9, 3.7656473809915495`*^9}, {
  3.7656474458787546`*^9, 3.765647477364066*^9}, {3.7656484706742835`*^9, 
  3.7656486333965845`*^9}, {3.7674870875976305`*^9, 3.7674871298700733`*^9}, {
  3.7691140580975857`*^9, 
  3.769114061080203*^9}},ExpressionUUID->"ecbed00e-ed63-4172-956a-\
40e47d6fba1d"],

Cell["\<\
If both blocks above told you to look at the same solution, this code will \
put its index into the block below and continue. Otherwise, there's a mistake \
somewhere.\
\>", "Text",
 CellChangeTimes->{{3.7674868638544297`*^9, 3.7674869466315084`*^9}, {
  3.7674871502179003`*^9, 3.7674871597861414`*^9}, {3.7674894162895184`*^9, 
  3.767489427047728*^9}, {3.7691145574271603`*^9, 3.769114591985609*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"6a092f5b-f0c5-4d2b-9180-a1bd27454c5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"fp1Pos", "\[Equal]", "fm1Pos"}], ",", "\[IndentingNewLine]", 
    RowBox[{"CorrectSolnNumber", "=", 
     RowBox[{"Tr", "[", "fp1Pos", "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "Print", "[", 
      "\"\<Error: Unphysical solutions in change of coordinates. Check your \
L0 for mistakes.\>\"", "]"}], 
     RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7674871406678157`*^9, 3.7674871460852876`*^9}, 
   3.7674936938447514`*^9, 3.767493782548514*^9, 3.767494573069068*^9, 
   3.767497684205225*^9, {3.769114075475539*^9, 3.769114118979416*^9}, {
   3.769114251939931*^9, 3.769114264307394*^9}, {3.769114457072867*^9, 
   3.769114544291514*^9}, {3.769114996918276*^9, 
   3.769114999745221*^9}},ExpressionUUID->"837a0794-2817-484b-a464-\
85b3b7eb905f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculating the Deformed Lagrangian", "Subsection",
 CellChangeTimes->{{3.7674869624676423`*^9, 
  3.7674869711396894`*^9}},ExpressionUUID->"277399ab-f531-4638-88da-\
763b15b74783"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Plugging", " ", "in", " ", "the", " ", "solution", " ", "to", " ", "find",
     " ", "the", " ", "deformed", " ", 
    RowBox[{"lagrangian", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"L\[Lambda]", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"(", 
            RowBox[{"L0", "-", 
             RowBox[{"\[Lambda]", " ", "TTbar0"}]}], ")"}], 
           RowBox[{"Det", "[", 
            RowBox[{
            "fs", "\[LeftDoubleBracket]", "CorrectSolnNumber", 
             "\[RightDoubleBracket]"}], "]"}]], "/.", "fConv"}], ")"}], "/.", 
        RowBox[{
        "fSolns", "\[LeftDoubleBracket]", "CorrectSolnNumber", 
         "\[RightDoubleBracket]"}]}], ")"}], "//", "Truncate"}], "//", 
     "Simplify"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "best", " ", "way", " ", "to", " ", "make", " ", "it", " ", 
     "pretty", " ", "is", " ", "to", " ", "simplify", " ", "all", " ", "the", 
     " ", "different", " ", "terms", " ", 
     RowBox[{"separately", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"np", "<", "0"}], "&&", 
       RowBox[{"nm", "<", "0"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<This may take a while.\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"L\[Lambda]", "=", 
        RowBox[{"L\[Lambda]", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"d\[Phi]d\[Phi]", "[", 
             RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
            FractionBox[
             RowBox[{"d\[Phi]d\[Phi]", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "\[Lambda]"]}], ",", 
           RowBox[{"smb", "\[Rule]", 
            FractionBox["smb", "\[Lambda]"]}], ",", 
           RowBox[{"smz", "\[Rule]", 
            FractionBox["smz", "\[Lambda]"]}], ",", 
           RowBox[{"spb", "\[Rule]", 
            FractionBox["spb", "\[Lambda]"]}], ",", 
           RowBox[{"spz", "\[Rule]", 
            FractionBox["spz", "\[Lambda]"]}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"L\[Lambda]", "=", 
        RowBox[{"Assuming", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"d\[Phi]d\[Phi]", "[", 
             RowBox[{"1", ",", "1"}], "]"}], ">", "0"}], "&&", 
           RowBox[{
            RowBox[{"d\[Phi]d\[Phi]", "[", 
             RowBox[{"1", ",", "2"}], "]"}], ">", "0"}], "&&", 
           RowBox[{
            RowBox[{"d\[Phi]d\[Phi]", "[", 
             RowBox[{"2", ",", "2"}], "]"}], ">", "0"}], "&&", 
           RowBox[{"smb", ">", "0"}], "&&", 
           RowBox[{"smz", ">", "0"}], "&&", 
           RowBox[{"spz", ">", "0"}], "&&", 
           RowBox[{"spb", ">", "0"}], "&&", 
           RowBox[{"\[Lambda]", ">", "0"}]}], ",", 
          RowBox[{"L\[Lambda]", "//", "FullSimplify"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"L\[Lambda]Simp", "=", 
        RowBox[{"L\[Lambda]", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"d\[Phi]d\[Phi]", "[", 
             RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"\[Lambda]", " ", 
             RowBox[{"d\[Phi]d\[Phi]", "[", 
              RowBox[{"i", ",", "j"}], "]"}]}]}], ",", 
           RowBox[{"smb", "\[Rule]", 
            RowBox[{"\[Lambda]", " ", "smb"}]}], ",", 
           RowBox[{"smz", "\[Rule]", 
            RowBox[{"\[Lambda]", " ", "smz"}]}], ",", 
           RowBox[{"spb", "\[Rule]", 
            RowBox[{"\[Lambda]", " ", "spb"}]}], ",", 
           RowBox[{"spz", "\[Rule]", 
            RowBox[{"\[Lambda]", " ", "spz"}]}]}], "}"}]}]}], ";"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"np", "<", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"fermbils", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["smz", "i"], 
             SuperscriptBox["smb", "k"]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "nm"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", 
              RowBox[{"nm", "-", "i"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FindCoeffs", "=", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"i", "+", "k"}], "\[Equal]", "0"}], ",", 
                RowBox[{"#", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"smz", "\[Rule]", "0"}], ",", 
                   RowBox[{"smb", "\[Rule]", "0"}]}], "}"}]}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"#", "//", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"fermbils", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"i", "+", "1"}], ",", 
                    RowBox[{"k", "+", "1"}]}], "\[RightDoubleBracket]"}]}], 
                    "]"}], "&"}]}], ")"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"smz", "\[Rule]", "0"}], ",", 
                   RowBox[{"smb", "\[Rule]", "0"}]}], "}"}]}]}], "]"}], "//", 
              "FullSimplify"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "0", ",", "nm"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", 
               RowBox[{"nm", "-", "i"}]}], "}"}]}], "]"}], "&"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"SumCoeffs", "=", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"fermbils", "\[LeftDoubleBracket]", 
               RowBox[{
                RowBox[{"i", "+", "1"}], ",", 
                RowBox[{"k", "+", "1"}]}], "\[RightDoubleBracket]"}], 
              RowBox[{"#", "\[LeftDoubleBracket]", 
               RowBox[{
                RowBox[{"i", "+", "1"}], ",", 
                RowBox[{"k", "+", "1"}]}], "\[RightDoubleBracket]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "0", ",", "nm"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", 
               RowBox[{"nm", "-", "i"}]}], "}"}]}], "]"}], "&"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"L\[Lambda]Coeffs", "=", 
          RowBox[{"FindCoeffs", "[", "L\[Lambda]", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"L\[Lambda]Simp", "=", 
          RowBox[{"SumCoeffs", "[", "L\[Lambda]Coeffs", "]"}]}], ";"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"nm", "<", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"fermbils", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               SuperscriptBox["spz", "j"], 
               SuperscriptBox["spb", "l"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "0", ",", "np"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "0", ",", 
                RowBox[{"np", "-", "j"}]}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"FindCoeffs", "=", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"j", "+", "l"}], "\[Equal]", "0"}], ",", 
                  RowBox[{"#", "/.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"spz", "\[Rule]", "0"}], ",", 
                    RowBox[{"spb", "\[Rule]", "0"}]}], "}"}]}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"#", "//", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"fermbils", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"j", "+", "1"}], ",", 
                    RowBox[{"l", "+", "1"}]}], "\[RightDoubleBracket]"}]}], 
                    "]"}], "&"}]}], ")"}], "/.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"spz", "\[Rule]", "0"}], ",", 
                    RowBox[{"spb", "\[Rule]", "0"}]}], "}"}]}]}], "]"}], "//",
                 "FullSimplify"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "0", ",", "np"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "0", ",", 
                 RowBox[{"np", "-", "j"}]}], "}"}]}], "]"}], "&"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"SumCoeffs", "=", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"fermbils", "\[LeftDoubleBracket]", 
                 RowBox[{
                  RowBox[{"j", "+", "1"}], ",", 
                  RowBox[{"l", "+", "1"}]}], "\[RightDoubleBracket]"}], 
                RowBox[{"#", "\[LeftDoubleBracket]", 
                 RowBox[{
                  RowBox[{"j", "+", "1"}], ",", 
                  RowBox[{"l", "+", "1"}]}], "\[RightDoubleBracket]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "0", ",", "np"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "0", ",", 
                 RowBox[{"np", "-", "j"}]}], "}"}]}], "]"}], "&"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"L\[Lambda]Coeffs", "=", 
            RowBox[{"FindCoeffs", "[", "L\[Lambda]", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"L\[Lambda]Simp", "=", 
            RowBox[{"SumCoeffs", "[", "L\[Lambda]Coeffs", "]"}]}], ";"}], ",",
           "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"fermbils", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               SuperscriptBox["smz", "i"], 
               SuperscriptBox["spz", "j"], 
               SuperscriptBox["smb", "k"], 
               SuperscriptBox["spb", "l"]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "0", ",", "nm"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "0", ",", "np"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "0", ",", 
                RowBox[{"nm", "-", "i"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "0", ",", 
                RowBox[{"np", "-", "j"}]}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"FindCoeffs", "=", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"i", "+", "j", "+", "k", "+", "l"}], "\[Equal]", 
                   "0"}], ",", 
                  RowBox[{"#", "/.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"smz", "\[Rule]", "0"}], ",", 
                    RowBox[{"smb", "\[Rule]", "0"}], ",", 
                    RowBox[{"spz", "\[Rule]", "0"}], ",", 
                    RowBox[{"spb", "\[Rule]", "0"}]}], "}"}]}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"#", "//", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"fermbils", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"i", "+", "1"}], ",", 
                    RowBox[{"j", "+", "1"}], ",", 
                    RowBox[{"k", "+", "1"}], ",", 
                    RowBox[{"l", "+", "1"}]}], "\[RightDoubleBracket]"}]}], 
                    "]"}], "&"}]}], ")"}], "/.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"smz", "\[Rule]", "0"}], ",", 
                    RowBox[{"smb", "\[Rule]", "0"}], ",", 
                    RowBox[{"spz", "\[Rule]", "0"}], ",", 
                    RowBox[{"spb", "\[Rule]", "0"}]}], "}"}]}]}], "]"}], "//",
                 "FullSimplify"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "0", ",", "nm"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "0", ",", "np"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "0", ",", 
                 RowBox[{"nm", "-", "i"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "0", ",", 
                 RowBox[{"np", "-", "j"}]}], "}"}]}], "]"}], "&"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"SumCoeffs", "=", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"fermbils", "\[LeftDoubleBracket]", 
                 RowBox[{
                  RowBox[{"i", "+", "1"}], ",", 
                  RowBox[{"j", "+", "1"}], ",", 
                  RowBox[{"k", "+", "1"}], ",", 
                  RowBox[{"l", "+", "1"}]}], "\[RightDoubleBracket]"}], 
                RowBox[{"#", "\[LeftDoubleBracket]", 
                 RowBox[{
                  RowBox[{"i", "+", "1"}], ",", 
                  RowBox[{"j", "+", "1"}], ",", 
                  RowBox[{"k", "+", "1"}], ",", 
                  RowBox[{"l", "+", "1"}]}], "\[RightDoubleBracket]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "0", ",", "nm"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "0", ",", "np"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "0", ",", 
                 RowBox[{"nm", "-", "i"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "0", ",", 
                 RowBox[{"np", "-", "j"}]}], "}"}]}], "]"}], "&"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"L\[Lambda]Coeffs", "=", 
            RowBox[{"FindCoeffs", "[", "L\[Lambda]", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"L\[Lambda]Simp", "=", 
            RowBox[{"SumCoeffs", "[", "L\[Lambda]Coeffs", "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<The deformed Lagrangian is\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(L\), \(\[Lambda]\)]\) = \>\"", ",", 
     "L\[Lambda]Simp"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.765652044789853*^9, 3.765652097864633*^9}, {
  3.7674871675040665`*^9, 3.767487169671605*^9}, {3.7674872464860573`*^9, 
  3.767487387361431*^9}, {3.7674881854550686`*^9, 3.7674882104179254`*^9}, {
  3.7674939006865773`*^9, 3.767493921140724*^9}, {3.7674940735901213`*^9, 
  3.7674941003171263`*^9}, {3.7674985712030163`*^9, 3.7674985776345487`*^9}, {
  3.767568643147004*^9, 3.7675689637871294`*^9}, {3.7675691144550056`*^9, 
  3.767569117347079*^9}, {3.7675691646064215`*^9, 3.7675695004863696`*^9}, {
  3.767569531745351*^9, 3.7675695320320864`*^9}, {3.767569623512008*^9, 
  3.7675698659182577`*^9}, {3.769115270885491*^9, 
  3.76911527100558*^9}},ExpressionUUID->"2ac75934-f91f-4f79-a853-\
0a698594af08"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking that it satisfies the Deformation Equation", "Subsection",
 CellChangeTimes->{{3.7674885817333374`*^9, 3.767488592882043*^9}, {
  3.7674960277925644`*^9, 3.7674960280399823`*^9}, {3.7674984460100327`*^9, 
  3.7674984461820245`*^9}},ExpressionUUID->"8e8d49ec-8a2f-41d1-8300-\
202b956c546f"],

Cell["\<\
If the calculation evaluated correctly, this block will output 0.\
\>", "Text",
 CellChangeTimes->{{3.7674868638544297`*^9, 3.7674869466315084`*^9}, {
   3.7674871502179003`*^9, 3.7674871597861414`*^9}, {3.767488716945298*^9, 
   3.767488732607026*^9}, 3.767489385344499*^9},
 Background->GrayLevel[
  0.85],ExpressionUUID->"7a168db9-0377-4cd6-a392-a10456215245"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"np", "<", "0"}], "&&", 
     RowBox[{"nm", "<", "0"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      SubscriptBox["\[PartialD]", "\[Lambda]"], "L"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"d\[Lambda]L\[Lambda]", "=", 
      RowBox[{"D", "[", 
       RowBox[{"L\[Lambda]Simp", ",", "\[Lambda]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"The", " ", "deformed", " ", "stress", " ", 
       RowBox[{"tensor", "."}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"T\[Lambda]", "=", 
      RowBox[{"TzFn", "@", "L\[Lambda]Simp"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      SubscriptBox["TTbar", "\[Lambda]"], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"TTbar\[Lambda]", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Tr", "[", 
          RowBox[{"T\[Lambda]", ".", "T\[Lambda]"}], "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"Tr", "[", "T\[Lambda]", "]"}], "2"]}], "2"]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"If", " ", "code", " ", "ran", " ", "correctly"}], ",", " ", 
       RowBox[{"this", " ", "will", " ", "be", " ", "0."}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Error", "=", 
      RowBox[{"Assuming", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"d\[Phi]d\[Phi]", "[", 
           RowBox[{"1", ",", "1"}], "]"}], ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"d\[Phi]d\[Phi]", "[", 
           RowBox[{"1", ",", "2"}], "]"}], ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"d\[Phi]d\[Phi]", "[", 
           RowBox[{"2", ",", "2"}], "]"}], ">", "0"}], "&&", 
         RowBox[{"smb", ">", "0"}], "&&", 
         RowBox[{"smz", ">", "0"}], "&&", 
         RowBox[{"spz", ">", "0"}], "&&", 
         RowBox[{"spb", ">", "0"}], "&&", 
         RowBox[{"\[Lambda]", ">", "0"}]}], ",", 
        RowBox[{
         RowBox[{"d\[Lambda]L\[Lambda]", "-", "TTbar\[Lambda]"}], "//", 
         "FullSimplify"}]}], "]"}]}], ";"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Lambda]"], "L"}], ",", " ", 
      RowBox[{
       RowBox[{"evaluated", " ", "coefficient"}], "-", "by", "-", 
       RowBox[{"coefficient", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"d\[Lambda]L\[Lambda]Coeffs", "=", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"L\[Lambda]Coeffs", ",", "\[Lambda]"}], "]"}], "//", 
       "FullSimplify"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"The", " ", "deformed", " ", "stress", " ", 
       RowBox[{"tensor", "."}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"T\[Lambda]", "=", 
      RowBox[{"TzFn", "@", "L\[Lambda]Simp"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      SubscriptBox["TTbar", "\[Lambda]"], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"TTbar\[Lambda]", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Tr", "[", 
          RowBox[{"T\[Lambda]", ".", "T\[Lambda]"}], "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"Tr", "[", "T\[Lambda]", "]"}], "2"]}], "2"]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"TTBar\[Lambda]Coeffs", "=", 
      RowBox[{"FindCoeffs", "[", "TTbar\[Lambda]", "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "These", " ", "need", " ", "to", " ", "all", " ", "be", " ", "0."}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"CheckCoeffs", "=", 
      RowBox[{
       RowBox[{"d\[Lambda]L\[Lambda]Coeffs", "-", "TTBar\[Lambda]Coeffs"}], "//",
        "FullSimplify"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Error", "=", 
      RowBox[{"SumCoeffs", "[", "CheckCoeffs", "]"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[PartialD]\), \
\(\[Lambda]\)]\)\!\(\*SubscriptBox[\(L\), \
\(\[Lambda]\)]\)-\!\(\*SubscriptBox[\(TTbar\), \(\[Lambda]\)]\) =\>\"", ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"fermbils", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"i", "+", "1"}], ",", 
         RowBox[{"j", "+", "1"}], ",", 
         RowBox[{"k", "+", "1"}], ",", 
         RowBox[{"l", "+", "1"}]}], "\[RightDoubleBracket]"}], 
       RowBox[{"CheckCoeffs", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"i", "+", "1"}], ",", 
         RowBox[{"j", "+", "1"}], ",", 
         RowBox[{"k", "+", "1"}], ",", 
         RowBox[{"l", "+", "1"}]}], "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "nm"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "np"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"nm", "-", "i"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", 
        RowBox[{"np", "-", "j"}]}], "}"}]}], "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.764532085166337*^9, 3.7645321967235184`*^9}, {
   3.764944664987838*^9, 3.7649446785777082`*^9}, {3.7649457702707443`*^9, 
   3.76494577117378*^9}, {3.764945815724166*^9, 3.764945915106485*^9}, {
   3.764946039851945*^9, 3.7649460695826263`*^9}, {3.76503754707414*^9, 
   3.7650375547695932`*^9}, 3.765037856277885*^9, {3.765045313374604*^9, 
   3.765045316444438*^9}, {3.7650548417733183`*^9, 3.7650548506804333`*^9}, {
   3.765202338356337*^9, 3.7652023411323357`*^9}, {3.765202743331002*^9, 
   3.765202744378064*^9}, {3.765206215094363*^9, 3.7652062514104652`*^9}, {
   3.765206564591194*^9, 3.7652065660326023`*^9}, {3.765206705182424*^9, 
   3.765206718151312*^9}, {3.765206840608231*^9, 3.765206872952717*^9}, {
   3.7652069471451283`*^9, 3.765206991351577*^9}, {3.7652071054971037`*^9, 
   3.765207109663918*^9}, {3.7652072190642853`*^9, 3.765207219284607*^9}, {
   3.765207861773409*^9, 3.765207861957464*^9}, {3.7652079115111027`*^9, 
   3.76520791590807*^9}, {3.7652079491810303`*^9, 3.7652079684150763`*^9}, {
   3.765208033326779*^9, 3.765208033503104*^9}, {3.765217476561337*^9, 
   3.765217489854601*^9}, {3.765217613099688*^9, 3.765217637134186*^9}, {
   3.76521776423324*^9, 3.765217800960478*^9}, {3.765217959601966*^9, 
   3.765217972301496*^9}, {3.765219424065469*^9, 3.765219424244046*^9}, {
   3.7652205378694057`*^9, 3.765220543800167*^9}, {3.765220601908244*^9, 
   3.765220602261305*^9}, {3.765221019557362*^9, 3.765221104670871*^9}, {
   3.7656393688479176`*^9, 3.765639370199938*^9}, {3.765640191276944*^9, 
   3.76564027006068*^9}, {3.767487708929386*^9, 3.767487741225806*^9}, {
   3.7674879973940706`*^9, 3.767488010825423*^9}, {3.767488056722529*^9, 
   3.7674881379215097`*^9}, 3.7674882276495028`*^9, {3.7674886016192555`*^9, 
   3.767488701647107*^9}, {3.7674937204598927`*^9, 3.7674937394191427`*^9}, {
   3.767493930732461*^9, 3.7674940128831406`*^9}, {3.767569565451804*^9, 
   3.767569576532559*^9}, {3.767571856402395*^9, 3.7675720972255135`*^9}, {
   3.769115283656499*^9, 3.7691152920305233`*^9}, {3.7693419523799763`*^9, 
   3.7693419579124727`*^9}},ExpressionUUID->"14195dc2-5b29-4277-acf4-\
67da1c065654"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 855},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 18, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 231, 4, 81, "Section", "ExpressionUUID" -> \
"e2546c27-09d8-4b94-851e-36fe2dfbfdb0"],
Cell[814, 28, 618, 15, 85, "Text", "ExpressionUUID" -> \
"6d0198b8-6172-4bff-a55a-249f8529d1ce"],
Cell[1435, 45, 341, 9, 44, "Input", "ExpressionUUID" -> \
"5ca2f906-99f5-44bc-9266-27df45bf1965"],
Cell[1779, 56, 271, 6, 40, "Input", "ExpressionUUID" -> \
"213f6ea5-a4a6-4063-839d-7a8eb2af8328"],
Cell[2053, 64, 2030, 51, 197, "Input", "ExpressionUUID" -> \
"2d8a63fb-d256-4437-bbb5-c4d3cbaaf3a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4120, 120, 264, 4, 81, "Section", "ExpressionUUID" -> \
"902a520d-fc43-403b-b49d-bcb150f43ba0"],
Cell[4387, 126, 3131, 101, 155, "Text", "ExpressionUUID" -> \
"92cc32bc-82f4-49a3-82dc-fa2ed1e7a462"],
Cell[CellGroupData[{
Cell[7543, 231, 185, 3, 54, "Subsection", "ExpressionUUID" -> \
"e8bdafae-d187-4a40-95b4-b56db6619b99"],
Cell[7731, 236, 1459, 35, 119, "Input", "ExpressionUUID" -> \
"dea6337d-219c-4083-8e74-023c2c47af5f"],
Cell[9193, 273, 1882, 55, 149, "Input", "ExpressionUUID" -> \
"df33dc90-530f-428d-b4c2-a4dc3f5ec322"],
Cell[11078, 330, 8718, 210, 611, "Input", "ExpressionUUID" -> \
"2ef479a7-6b8d-496e-ada9-0b32030c5fb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19833, 545, 160, 3, 54, "Subsection", "ExpressionUUID" -> \
"7fdfb4ab-e116-40bc-9351-7def51ed790f"],
Cell[19996, 550, 1890, 45, 171, "Input", "ExpressionUUID" -> \
"bc0fb9f2-1512-4ede-a46d-93e58708533c"],
Cell[21889, 597, 2457, 61, 275, "Input", "ExpressionUUID" -> \
"6e738fff-2f12-49a4-b813-bcc6c417aafd"],
Cell[24349, 660, 965, 23, 91, "Input", "ExpressionUUID" -> \
"b04296da-2b06-4f04-a6cc-3703c5d31f9a"],
Cell[25317, 685, 467, 9, 58, "Text", "ExpressionUUID" -> \
"642b8993-208f-4fb1-9bcf-d710c0841d80"],
Cell[25787, 696, 5187, 128, 301, "Input", "ExpressionUUID" -> \
"344403ec-2b61-4fa5-972b-dc65b48eedfd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31011, 829, 191, 3, 54, "Subsection", "ExpressionUUID" -> \
"750cc323-5119-4033-8d0c-c88b4c5ceba0"],
Cell[31205, 834, 361, 7, 58, "Text", "ExpressionUUID" -> \
"d18a9d48-61be-4616-9097-b1a24aaa57ef"],
Cell[31569, 843, 5074, 128, 289, "Input", "ExpressionUUID" -> \
"cbbff594-ffc4-4b2e-94de-fa748e69a0e7"],
Cell[36646, 973, 423, 8, 58, "Text", "ExpressionUUID" -> \
"01517788-5c24-4bdb-bdd6-20a63442e706"],
Cell[37072, 983, 3689, 82, 245, "Input", "ExpressionUUID" -> \
"fc210010-187f-4d41-9c7c-af867b629280"],
Cell[40764, 1067, 418, 6, 58, "Text", "ExpressionUUID" -> \
"e5e2b352-d8e3-4c6a-8b3b-2cd2c17b64d6"],
Cell[41185, 1075, 6385, 161, 745, "Input", "ExpressionUUID" -> \
"017c13d7-fc96-4b30-a4f4-e9fb386ecbee"],
Cell[47573, 1238, 2524, 59, 145, "Input", "ExpressionUUID" -> \
"f8d429b9-28a4-47a2-83b0-8dc13d1b01cf"],
Cell[50100, 1299, 1300, 29, 116, "Input", "ExpressionUUID" -> \
"63b7ba9a-de99-42a9-80b2-9ac0069f580e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51437, 1333, 241, 6, 54, "Subsection", "ExpressionUUID" -> \
"7fc0bb22-3be6-4afd-bbc9-5796c2946f43"],
Cell[51681, 1341, 1939, 50, 127, "Input", "ExpressionUUID" -> \
"621d2851-b391-45ae-ae16-f77dbc6cfe36"],
Cell[53623, 1393, 2784, 73, 145, "Input", "ExpressionUUID" -> \
"ecbed00e-ed63-4172-956a-40e47d6fba1d"],
Cell[56410, 1468, 501, 9, 58, "Text", "ExpressionUUID" -> \
"6a092f5b-f0c5-4d2b-9180-a1bd27454c5a"],
Cell[56914, 1479, 882, 19, 93, "Input", "ExpressionUUID" -> \
"837a0794-2817-484b-a464-85b3b7eb905f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57833, 1503, 187, 3, 54, "Subsection", "ExpressionUUID" -> \
"277399ab-f531-4638-88da-763b15b74783"],
Cell[58023, 1508, 16115, 375, 1237, "Input", "ExpressionUUID" -> \
"2ac75934-f91f-4f79-a853-0a698594af08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74175, 1888, 304, 4, 54, "Subsection", "ExpressionUUID" -> \
"8e8d49ec-8a2f-41d1-8300-202b956c546f"],
Cell[74482, 1894, 373, 7, 58, "Text", "ExpressionUUID" -> \
"7a168db9-0377-4cd6-a392-a10456215245"],
Cell[74858, 1903, 7520, 164, 866, "Input", "ExpressionUUID" -> \
"14195dc2-5b29-4277-acf4-67da1c065654"]
}, Open  ]]
}, Open  ]]
}
]
*)


